Faraday patterns generated by Rabi oscillation in a binary Bose-Einstein condensate

The interaction between atoms in a two-component Bose-Einstein condensate (BEC) is effectively modulated by the Rabi oscillation. This periodic modulation of the effective interaction is shown to generate Faraday patterns through parametric resonance. We show that there are multiple resonances arising from the density and spin waves in a two-component BEC, and investigate the interplay between the Faraday-pattern formation and the phase separation.

==> anc/readme.txt <==
fig1.mp4: Dynamics of density distribution of component 1, corresponding to Fig. 1.
fig2.mp4: Dynamics of density distribution of component 1, corresponding to Fig. 2.
fig3.mp4: Dynamics of density distribution of component 1, corresponding to Fig. 3.

